Helicity amplitudes without gauge cancellation for electroweak processes

In the 5-component representation of weak bosons, the first four components make a Lorentz four vector, representing the transverse and longitudinal polarizations excluding the scalar component of the weak bosons, whereas its fifth component corresponds to the Goldstone boson. We obtain the $5\times 5$ component propagators of off-shell weak bosons, proposed previously and named after the Goldstone boson equivalence theorem, by starting from the unitary-gauge representation of the tree-level scattering amplitudes, and by applying the BRST (Becchi--Rouet--Stora--Tyutin) identities to the two sub-amplitudes connected by each off-shell weak-boson line. By replacing all weak boson vertices with those among the off-shell 5-component wavefunctions, we arrive at the expression of the electroweak scattering amplitudes, where the magnitude of each Feynman amplitude has the correct on-shell limits for all internal propagators, and hence with no artificial gauge cancellation among diagrams. Although our derivation is limited to the tree-level only, it allows us to study the properties of each Feynman amplitude separately, and then learn how they interfere in the full amplitudes. We implement the 5-component weak boson propagators and their vertices in the numerical helicity amplitude calculation code HELAS (Helicity Amplitude Subroutines), so that an automatic amplitude generation program such as MadGraph can generate the scattering amplitudes without gauge cancellation. We present results for several high-energy scattering processes where subtle gauge-theory cancellation among diagrams takes place in all the other known approaches.

==> code/fvoxxx.f90 <==
!
! This subroutine computes an off-shell fermion wavefunction from a
! flowing-OUT external fermion and a vector boson.
!
!
! input:
!       double complex fo(8)   : flow-out fermion        <fo|
!       double complex vc(8)   : input    vector         v
!       double complex gc(2)   : coupling constants      gvf
!       double precision fmass : mass  of OUTPUT fermion f'
!       double precision fwidth: width of OUTPUT fermion f'
!
! output:
!       double complex fvo(8)  : off-shell fermion       <fo,v,f'|
!
subroutine fvoxxx(fo,vc,gc,fmass,fwidth , fvo)

  use helas_params
  use helas_const
  use helas_utils
  
  implicit none

  complex(kind(0.d0)), intent(in) :: fo(ndim_wf),vc(ndim_wv),gc(2)
  double precision, intent(in) :: fmass,fwidth
  complex(kind(0.d0)), intent(out) :: fvo(ndim_wf)
  
  complex(kind(0.d0)) :: sl1,sl2,sr1,sr2,d
  double precision :: pf(0:3),pf2

  complex(kind(0.d0)) :: f5c(4)

  complex(kind(0.d0)) :: yc(2)
  

  fvo(1:2) = fo(1:2)+vc(1:2)

  pf(0) = dble( fvo(1))
  pf(1) = dble( fvo(2))
  pf(2) = dimag(fvo(2))
  pf(3) = dimag(fvo(1))
  pf2 = pf(0)**2-(pf(1)**2+pf(2)**2+pf(3)**2)

  d = -1.d0/dcmplx( pf2-fmass**2, fmass*fwidth )

  sl1 =   (vc(3)+   vc(6))*fo(5) &
        + (vc(4)+ci*vc(5))*fo(6)
  sl2 =   (vc(4)-ci*vc(5))*fo(5) &
        + (vc(3)-   vc(6))*fo(6)

  sr1 =   (vc(3)-   vc(6))*fo(3) &
        - (vc(4)+ci*vc(5))*fo(4)
  sr2 = - (vc(4)-ci*vc(5))*fo(3) &
        + (vc(3)+   vc(6))*fo(4)
  
  fvo(3) = gc(2)*( (pf(0)   +pf(3))*sr1+(pf(1)+ci*pf(2))*sr2) &
         + gc(1)*fmass*sl1
  fvo(4) = gc(2)*( (pf(1)-ci*pf(2))*sr1+(pf(0)   -pf(3))*sr2) &
         + gc(1)*fmass*sl2
  fvo(5) = gc(1)*( (pf(0)   -pf(3))*sl1-(pf(1)+ci*pf(2))*sl2) &
         + gc(2)*fmass*sr1
  fvo(6) = gc(1)*(-(pf(1)-ci*pf(2))*sl1+(pf(0)   +pf(3))*sl2) &
         + gc(2)*fmass*sr2

  if (helas_mode==helas_mode_5cwb) then

     f5c(1) = yc(2)*( (pf(0)   +pf(3))*fo(5) &
                     +(pf(1)+ci*pf(2))*fo(6)) &
             + yc(1)*fmass*fo(3)
     f5c(2) = yc(2)*( (pf(1)-ci*pf(2))*fo(5) &
                     +(pf(0)   -pf(3))*fo(6)) &
             + yc(1)*fmass*fo(4)
     f5c(3) = yc(1)*( (pf(0)   -pf(3))*fo(3) &
                     -(pf(1)+ci*pf(2))*fo(4)) &
             + yc(2)*fmass*fo(5)
     f5c(4) = yc(1)*(-(pf(1)-ci*pf(2))*fo(3) &
                     +(pf(0)   +pf(3))*fo(4)) &
             + yc(2)*fmass*fo(6)
     
     fvo(3:6) = fvo(3:6)-ci*f5c(1:4)*vc(7)
     
  endif
    
  fvo(3:6) = d * fvo(3:6)

  return

end subroutine fvoxxx


==> code/helas_modules.f90 <==
module helas_params

  implicit none

  integer, parameter :: ndim_4v = 2
  integer, parameter :: ndim_f = 6
  integer, parameter :: ndim_v = 6
  integer, parameter :: ndim_s = 1

  integer, parameter :: ndim_wf = ndim_4v + ndim_f
  integer, parameter :: ndim_wv = ndim_4v + ndim_v
  integer, parameter :: ndim_ws = ndim_4v + ndim_s

  integer, save :: helas_mode = 1
  integer, parameter :: helas_mode_unitary = 1
  integer, parameter :: helas_mode_psg = 2
  integer, parameter :: helas_mode_5cwb = 3
  integer, parameter :: n_helas_mode = 3

  integer :: list_helas_mode(n_helas_mode) = [ &
       helas_mode_unitary, &
       helas_mode_psg, &
       helas_mode_5cwb &
       ]
  character(len=32) :: tag_helas_mode(n_helas_mode)
  data tag_helas_mode/ &
       'HELAS: Unitary', &
       'HELAS: PSG', &
       'HELAS: 5C WB' &
       /
  
end module helas_params

module helas_const

  implicit none

  complex(kind(0.d0)), parameter :: ci = (0.d0, 1.d0)

end module helas_const

module helas_utils

  use helas_params
  use helas_const

  implicit none

contains
  
  subroutine define_gauge_dir(q, n)

    complex(kind(0.d0)), intent(in) :: q(0:4)
    double precision, intent(out) :: n(0:4)

    double precision :: qabs2, qabs

    
    qabs2 = dble(q(1))**2+dble(q(2))**2+dble(q(3))**2
    
    if (helas_mode==helas_mode_psg) then

       if (qabs2>0.d0) then

          qabs = sqrt(qabs2)
          n(0) = sign(1.d0,dble(q(0)))
          n(1) = -dble(q(1))/qabs
          n(2) = -dble(q(2))/qabs
          n(3) = -dble(q(3))/qabs

        else
           
           n(0) = sign(1.d0,dble(q(0)))
           n(1) = 0.d0
           n(2) = 0.d0
           n(3) = sign(-1.d0,dble(q(0)))

        endif

     else if (helas_mode==helas_mode_5cwb) then
        
        if (qabs2>0.d0) then

           qabs = sqrt(qabs2)
           n(0) = sign(1.d0,dble(q(0)))
           n(1) = -dble(q(1))/qabs
           n(2) = -dble(q(2))/qabs
           n(3) = -dble(q(3))/qabs
           n(4) = 0.d0
              
        else
           
           n(0) = 1.d0
           n(1) = 0.d0
           n(2) = 0.d0
           n(3) = -1.d0
           n(4) = 0.d0
          
        endif
       
     else
       
        n(0:4) = 0.d0
       
     endif
     
     return
     
   end subroutine define_gauge_dir
   
end module helas_utils


==> code/helas_params.f90 <==
module helas_params

  implicit none
  integer, save :: helas_mode = 1
  integer, parameter :: helas_mode_unitary = 1
  integer, parameter :: helas_mode_psg = 2
  integer, parameter :: helas_mode_5cvb = 3
  integer, parameter :: n_helas_mode = 3

end module helas_params



==> code/hlmode.f90 <==
subroutine hlmode(mode)

  use helas_params

  implicit none

  integer, intent(in) :: mode

  integer :: i
  

  if (mode>0 .and. mode<=n_helas_mode) then

     helas_mode = mode

     print '(1x,3a)','HELAS mode: ',tag_helas_mode(mode),' mode'

  else

     print *,'Wrong mode#: ',mode
     print *,'Possible HELAS modes are:'

     do i=1,n_helas_mode
        print *,list_helas_mode(i),': ',tag_helas_mode(i)
     enddo
     
  endif
  
end subroutine hlmode


==> code/hvvvxx.f90 <==
!
! This subroutine computes an off-shell scalar current from the vector-
! vector-scalar coupling.
!
! input:
!       double complex v1(8)   : first  vector            v1
!       double complex v2(8)   : second vector            v2
!       double complex v3(8)   : third vector             v3
!       double complex g(3)    : coupling constant        gvvh
!       double precision smass : mass  of OUTPUT scalar   s
!       double precision swidth: width of OUTPUT scalar   s
!
! output:
!       double complex hvvv(3) : off-shell scalar current j(s:v1,v2,v3)
!     
subroutine hvvvxx(v1,v2,v3,g,smass,swidth , hvvv)

  use helas_params
  use helas_const
  use helas_utils
  
  implicit none

  complex(kind(0.d0)), intent(in) :: v1(ndim_wv),v2(ndim_wv),v3(ndim_wv)
  complex(kind(0.d0)), intent(in) :: g(3)
  double precision, intent(in) :: smass,swidth
  complex(kind(0.d0)), intent(out) :: hvvv(ndim_ws)

  complex(kind(0.d0)) :: v12, v23, v31
  
  complex(kind(0.d0)) :: d
  double precision :: p1(0:3),p2(0:3),p3(0:3),q(0:3),q2

  complex(kind(0.d0)) :: dv1(0:4), dv2(0:4), dv3(0:4)


  hvvv(1:2) = v1(1:2)+v2(1:2)+v3(1:2)

  p1(0) = dble( v1(1))
  p1(1) = dble( v1(2))
  p1(2) = dimag(v1(2))
  p1(3) = dimag(v1(1))

  p2(0) = dble( v2(1))
  p2(1) = dble( v2(2))
  p2(2) = dimag(v2(2))
  p2(3) = dimag(v2(1))

  p3(0) = dble( v3(1))
  p3(1) = dble( v3(2))
  p3(2) = dimag(v3(2))
  p3(3) = dimag(v3(1))

  q(0) = -dble( hvvv(1))
  q(1) = -dble( hvvv(2))
  q(2) = -dimag(hvvv(2))
  q(3) = -dimag(hvvv(1))

  q2 = q(0)**2-(q(1)**2+q(2)**2+q(3)**2)

  dv1(0:4) = v1(3:7)
  dv2(0:4) = v2(3:7)
  dv3(0:4) = v3(3:7)

  call propagator_factor(q2,smass,swidth, d)
  
!  d = -1.d0/dcmplx( q2-smass**2, smass*swidth )

  v12 = dv1(0)*dv2(0)-dv1(1)*dv2(1)-dv1(2)*dv2(2)-dv1(3)*dv2(3)
  v23 = dv2(0)*dv3(0)-dv2(1)*dv3(1)-dv2(2)*dv3(2)-dv2(3)*dv3(3)
  v31 = dv3(0)*dv1(0)-dv3(1)*dv1(1)-dv3(2)*dv1(2)-dv3(3)*dv1(3)

  hvvv(3) = (0.d0, 0.d0)
  
  if (helas_mode==helas_mode_5cwb) then

     hvvv(3) = ci*(g(1)*dv1(4)*v23+g(2)*dv2(4)*v31+g(3)*dv3(4)*v12)

     hvvv(3) = - hvvv(3) * d
     
  endif

  return

end subroutine hvvvxx


==> code/hvvxxx.f90 <==
!
! This subroutine computes an off-shell scalar current from the vector-
! vector-scalar coupling.
!
! input:
!       double complex v1(8)   : first  vector           v1
!       double complex v2(8)   : second vector           v2
!       double complex gc(4)   : coupling constant       gvvh
!       double precision smass : mass  of OUTPUT scalar  s
!       double precision swidth: width of OUTPUT scalar  s
!
! output:
!       double complex hvv(3)  : off-shell scalar current j(s:v1,v2)
!     
subroutine hvvxxx(v1,v2,g,smass,swidth , hvv)

  use helas_params
  use helas_const
  use helas_utils
  
  implicit none

  complex(kind(0.d0)), intent(in) :: v1(ndim_wv),v2(ndim_wv)
  complex(kind(0.d0)), intent(in) :: g(4)
  double precision, intent(in) :: smass,swidth
  complex(kind(0.d0)), intent(out) :: hvv(ndim_ws)

  complex(kind(0.d0)) :: v12
  
  complex(kind(0.d0)) :: d
  double precision :: p1(0:3),p2(0:3),q(0:3),q2

  complex(kind(0.d0)) :: dv1(0:4), dv2(0:4)
  complex(kind(0.d0)) :: p13v2, p23v1


  hvv(1:2) = v1(1:2)+v2(1:2)

  p1(0) = dble( v1(1))
  p1(1) = dble( v1(2))
  p1(2) = dimag(v1(2))
  p1(3) = dimag(v1(1))

  p2(0) = dble( v2(1))
  p2(1) = dble( v2(2))
  p2(2) = dimag(v2(2))
  p2(3) = dimag(v2(1))

  q(0) = -dble( hvv(1))
  q(1) = -dble( hvv(2))
  q(2) = -dimag(hvv(2))
  q(3) = -dimag(hvv(1))

  q2 = q(0)**2-(q(1)**2+q(2)**2+q(3)**2)

  dv1(0:4) = v1(3:7)
  dv2(0:4) = v2(3:7)

  call propagator_factor(q2,smass,swidth, d)

  v12 = dv1(0)*dv2(0)-dv1(1)*dv2(1)-dv1(2)*dv2(2)-dv1(3)*dv2(3)
  
  hvv(3) = g(1)*v12

  if (helas_mode==helas_mode_5cwb) then

     p13v2 = (p1(0)-q(0))*dv2(0) - (p1(1)-q(1))*dv2(1) &
           - (p1(2)-q(2))*dv2(2) - (p1(3)-q(3))*dv2(3)
     
     p23v1 = (p2(0)-q(0))*dv1(0) - (p2(1)-q(1))*dv1(1) &
           - (p2(2)-q(2))*dv1(2) - (p2(3)-q(3))*dv1(3)
     
     hvv(3) = hvv(3) + ci*(g(2)*dv1(4)*p13v2 + g(3)*dv2(4)*p23v1)
     hvv(3) = hvv(3) - ci*g(4)*dv1(4)*dv2(4)
     
  endif

  hvv(3) = - hvv(3) * d

  return

end subroutine hvvxxx


==> code/jvssxx.f90 <==
!
! This subroutine computes an off-shell vector current from the
! vector-vector-scalar-scalar coupling. 
!
! input:
!       double complex vc(8)   : input  vector          v
!       double complex s1(3)   : first  scalar          s1
!       double complex s2(3)   : second scalar          s2
!       double complex gc(2)   : coupling constant      gvvhh
!       double precision vmass : mass  of output vector v'
!       double precision vwidth: width of output vector v'
!
! output:
!       double complex jvss(8) : vector current         j^mu(v':v,s1,s2)
!     
subroutine jvssxx(v,s1,s2,gc,vmass,vwidth , jvss)

  use helas_params
  use helas_const
  use helas_utils
  
  implicit none

  complex(kind(0.d0)), intent(in) :: v(ndim_wv),s1(ndim_ws),s2(ndim_ws)
  complex(kind(0.d0)), intent(in) :: gc(2)
  double precision, intent(in) :: vmass, vwidth
  complex(kind(0.d0)), intent(out) :: jvss(ndim_wv)

  complex(kind(0.d0)) :: dv(0:4)
  complex(kind(0.d0)) :: q(0:4),d
  complex(kind(0.d0)) :: js1, js2
  complex(kind(0.d0)) :: j123(0:4)
  double precision :: q2,vm2
  double precision :: n(0:4),nq
  double precision :: qabs, qabs2
  complex(kind(0.d0)) :: vk


  jvss(1:2) = v(1:2)+s1(1:2)+s2(1:2)

  q(0) = -dble( jvss(1))
  q(1) = -dble( jvss(2))
  q(2) = -dimag(jvss(2))
  q(3) = -dimag(jvss(1))
  q(4) = -ci*vmass

  qabs2 = dble(q(1))**2+dble(q(2))**2+dble(q(3))**2
  qabs = sqrt(qabs2)
  q2 = dble(q(0))**2-qabs2
  vm2 = vmass**2

  dv(0:4) = v(3:7)

  call propagator_factor(q2,vmass,vwidth, d)
  
  if (vmass/=0.d0) then

     vk = (q(0)*v(3)-q(1)*v(4)-q(2)*v(5)-q(3)*v(6))/vm2

     j123(0:3) = gc(1)*(dv(0:3)-vk*q(0:3))*s1(3)*s2(3)

  else

     j123(0:3) = gc(1)*dv(0:3)*s1(3)*s2(3)

  endif

  jvss(3:6) = j123(0:3) * d
  
  if (helas_mode==helas_mode_5cwb) then

     j123(0:3) = gc(1)*dv(0:3)*s1(3)*s2(3)
     j123(4)   = ci*gc(2)*s1(3)*s2(3)

     call define_gauge_dir(q, n)

     nq = n(0)*dble(q(0))-n(1)*dble(q(1))-n(2)*dble(q(2))-n(3)*dble(q(3))

     js1 = (n(0)*j123(0)-n(1)*j123(1)-n(2)*j123(2)-n(3)*j123(3)) / nq

     js2 = (gc(1)*(q(0)*dv(0)-q(1)*dv(1)-q(2)*dv(2)-q(3)*dv(3)) + &
          gc(2)*vmass*dv(4)) * s1(3)*s2(3)/nq

     j123(0:4) = j123(0:4)-q(0:4)*js1-n(0:4)*js2

     jvss(3:7) = j123(0:4) * d
     
  end if

end subroutine jvssxx


==> code/jvsxxx.f90 <==
!
! This subroutine computes an off-shell vector current from the vector-
! vector-scalar coupling.  The vector propagator is given in Feynman
! gauge for a massless vector and in unitary gauge for a massive vector.
!
! input:
!       double complex vc(8)   : input vector           v
!       double complex sc(3)   : input scalar           s
!       double complex gc(4)   : coupling constant      gvvh
!       double precision vmass : mass  of output vector v'
!       double precision vwidth: width of output vector v'
!
! output:
!       double complex jvs(8)  : vector current         j^mu(v':v,s)
!     
subroutine jvsxxx(vc,sc,gc,vmass,vwidth , jvs)

  use helas_params
  use helas_const
  use helas_utils
  
  implicit none

  complex(kind(0.d0)), intent(in) :: vc(ndim_wv),sc(ndim_ws)
  complex(kind(0.d0)), intent(in) :: gc(4)
  double precision, intent(in) :: vmass, vwidth
  complex(kind(0.d0)), intent(out) :: jvs(ndim_wv)
  complex(kind(0.d0)) :: vk

  double precision :: pv(0:3), psc(0:3)
  complex(kind(0.d0)) :: q(0:4)
  double precision :: qabs2,qabs,q2,vm2

  complex(kind(0.d0)) :: dv(0:4)
  complex(kind(0.d0)) :: pvsv2
  complex(kind(0.d0)) :: jvh(0:4)

  double precision :: n(0:4)
  complex(kind(0.d0)) :: d, js1, js2
  double precision :: nq

  
  jvs(1:2) = vc(1:2)+sc(1:2)

  pv(0) = dble( vc(1))
  pv(1) = dble( vc(2))
  pv(2) = dimag(vc(2))
  pv(3) = dimag(vc(1))

  psc(0) = dble( sc(1))
  psc(1) = dble( sc(2))
  psc(2) = dimag(sc(2))
  psc(3) = dimag(sc(1))
  
  q(0) = -dble( jvs(1))
  q(1) = -dble( jvs(2))
  q(2) = -dimag(jvs(2))
  q(3) = -dimag(jvs(1))
  q(4) = -ci*vmass

  qabs2 = dble(q(1))**2+dble(q(2))**2+dble(q(3))**2
  qabs = sqrt(qabs2)
  q2 = dble(q(0))**2-qabs2
  
  dv(0:4) = vc(3:7)
  
  vm2 = vmass**2
  
  call propagator_factor(q2,vmass,vwidth, d)
  
  if (vmass/=0.d0) then

     vk = (-q(0)*vc(3)+q(1)*vc(4)+q(2)*vc(5)+q(3)*vc(6))/vm2

     jvs(3:6) = gc(1)*(dv(0:3)+q(0:3)*vk)

  else

     jvs(3:6) = gc(1)*vc(3:6)

  endif

  jvs(3:6) = d * jvs(3:6) * sc(3)
  
  if (helas_mode==helas_mode_5cwb) then

     pvsv2 =  (q(0)-psc(0))*dv(0) - (q(1)-psc(1))*dv(1) &
            - (q(2)-psc(2))*dv(2) - (q(3)-psc(3))*dv(3)
     
     jvh(0:3) = gc(1)*dv(0:3) + ci*gc(3)*(pv(0:3)-psc(0:3))*dv(4)
     jvh(4) = -ci*gc(2)*pvsv2 + ci*gc(4)*dv(4)

     call define_gauge_dir(q, n)

     nq = n(0)*dble(q(0))-n(1)*dble(q(1))-n(2)*dble(q(2))-n(3)*dble(q(3))
     
     js1 = (n(0)*jvh(0)-n(1)*jvh(1)-n(2)*jvh(2)-n(3)*jvh(3)) / nq

     js2 = (q(0)*jvh(0)-q(1)*jvh(1)-q(2)*jvh(2)-q(3)*jvh(3) &
          - dconjg(q(4))*jvh(4)) / nq
     
     jvs(3:7) = d * (jvh(0:4) - q(0:4)*js1 - n(0:4)*js2) * sc(3)
  
  endif

end subroutine jvsxxx


==> code/jvvsxx.f90 <==
!
! This subroutine computes an off-shell vector current from the
! four-point vector-vector-vector-scalar coupling.
!
! input:
!       double complex v1(8)   : first  vector          v1
!       double complex v2(8)   : second vector          v2
!       double complex s(3)    : second scalar          s
!       double complex g(3)    : coupling constant
!       double precision vmass : mass  of output vector v
!       double precision vwidth: width of output vector v
!
! output:
!       double complex jvvs(8) : output vector current  j^mu(v:v1,v2,s)
!     
subroutine jvvsxx(v1,v2,s,g,vmass,vwidth , jvvs)

  use helas_params
  use helas_const
  use helas_utils
  
  implicit none

  complex(kind(0.d0)), intent(in) :: v1(ndim_wv),v2(ndim_wv)
  complex(kind(0.d0)), intent(in) :: s(ndim_ws)
  complex(kind(0.d0)), intent(in) :: g(3)
  double precision, intent(in) :: vmass, vwidth
  complex(kind(0.d0)), intent(out) :: jvvs(ndim_wv)

  complex(kind(0.d0)) :: q(0:4)
  complex(kind(0.d0)) :: dv1(0:4),dv2(0:4)
  complex(kind(0.d0)) :: j12s(0:4),d
  complex(kind(0.d0)) :: js1,js2
  complex(kind(0.d0)) :: v12

  double precision :: nq
  
  double precision :: q2

  double precision :: vm2

  double precision :: n(0:4)
  double precision :: qabs, qabs2


  jvvs(1:2) = v1(1:2)+v2(1:2)+s(1:2)

  q(0)  = -dble( jvvs(1))
  q(1)  = -dble( jvvs(2))
  q(2)  = -dimag(jvvs(2))
  q(3)  = -dimag(jvvs(1))
  q(4)  = -ci*vmass

  dv1(0:4) = v1(3:7)
  dv2(0:4) = v2(3:7)

  qabs2 = dble(q(1))**2+dble(q(2))**2+dble(q(3))**2
  qabs = sqrt(qabs2)
  q2 = dble(q(0))**2-qabs2
      
  vm2 = vmass**2

  ! V1.V2
  v12 =  dv1(0)*dv2(0) - dv1(1)*dv2(1) - dv1(2)*dv2(2) - dv1(3)*dv2(3)

  call propagator_factor(q2,vmass,vwidth, d)
  
  if (helas_mode==helas_mode_5cwb) then

     j12s(0:3) = ci*(g(1)*dv1(4)*dv2(0:3)+g(2)*dv2(4)*dv1(0:3))*s(3)
     j12s(4) = -ci*g(3)*v12*s(3)

     call define_gauge_dir(q, n)

     nq = n(0)*dble(q(0))-n(1)*dble(q(1))-n(2)*dble(q(2))-n(3)*dble(q(3))

     js1 = (n(0)*j12s(0)-n(1)*j12s(1)-n(2)*j12s(2)-n(3)*j12s(3)) / nq

     js2 = (q(0)*j12s(0)-q(1)*j12s(1)-q(2)*j12s(2)-q(3)*j12s(3) &
          - dconjg(q(4))*j12s(4))/nq

     jvvs(3:7) = (j12s(0:4) - q(0:4)*js1 -n(0:4)*js2) * d

  else

     jvvs(3:7) = 0.d0
     
  endif

end subroutine jvvsxx


==> code/jvvvxx.f90 <==
!
! This subroutine computes an off-shell W+, W-, W3, Z or
! photon current from the four-point gauge boson coupling.
!
! input:
!       double complex v1(8)   : first  vector         v1
!       couble complex v2(8)   : second vector         v2
!       double complex v3(8)   : third  vector         v3
!       double complex g(8)    : coupling constant
!       double precision vmass : mass  of output vector
!       double precision vwidth: width of output vector
!
! output:
!       double complex jvvv(8) : vector boson current 
!     
subroutine jvvvxx(v1,v2,v3,g,vmass,vwidth , jvvv)

  use helas_params
  use helas_const
  use helas_utils
  
  implicit none

  complex(kind(0.d0)), intent(in) :: v1(ndim_wv),v2(ndim_wv),v3(ndim_wv)
  complex(kind(0.d0)), intent(in) :: g(8)
  double precision, intent(in) :: vmass,vwidth
  complex(kind(0.d0)), intent(out) :: jvvv(ndim_wv)

  complex(kind(0.d0)) :: dv1(0:4),dv2(0:4),dv3(0:4)
  complex(kind(0.d0)) :: j123(0:4),d,v12,v23,v31,js
  complex(kind(0.d0)) :: q(0:4)
  double precision :: p1(0:3),p2(0:3),p3(0:3)
  double precision :: dmv,dwv,vm2,q2

  complex(kind(0.d0)) :: js1, js2, nq
  double precision :: n(0:4)
  double precision :: qabs, qabs2


  jvvv(1:2) = v1(1:2)+v2(1:2)+v3(1:2)

  p1(0) = dble(      v1(1))
  p1(1) = dble(      v1(2))
  p1(2) = dble(dimag(v1(2)))
  p1(3) = dble(dimag(v1(1)))
      
  p2(0) = dble(      v2(1))
  p2(1) = dble(      v2(2))
  p2(2) = dble(dimag(v2(2)))
  p2(3) = dble(dimag(v2(1)))
      
  p3(0) = dble(      v3(1))
  p3(1) = dble(      v3(2))
  p3(2) = dble(dimag(v3(2)))
  p3(3) = dble(dimag(v3(1)))

  q(0)  = -dble( jvvv(1))
  q(1)  = -dble( jvvv(2))
  q(2)  = -dimag(jvvv(2))
  q(3)  = -dimag(jvvv(1))
  q(4)  = -ci*vmass

  call check_small_qvect(q)
  
  qabs2 = dble(q(1))**2+dble(q(2))**2+dble(q(3))**2
  qabs = sqrt(qabs2)
  q2 = dble(q(0))**2-qabs2

  dmv = dble(vmass)
  dwv = dble(vwidth)
  vm2 = vmass**2

  dv1(0:4) = v1(3:7)
  dv2(0:4) = v2(3:7)
  dv3(0:4) = v3(3:7)

  call propagator_factor(q2,vmass,vwidth, d)
  
  v12 = dv1(0)*dv2(0)-dv1(1)*dv2(1)-dv1(2)*dv2(2)-dv1(3)*dv2(3)
  v23 = dv3(0)*dv2(0)-dv3(1)*dv2(1)-dv3(2)*dv2(2)-dv3(3)*dv2(3)
  v31 = dv1(0)*dv3(0)-dv1(1)*dv3(1)-dv1(2)*dv3(2)-dv1(3)*dv3(3)

  j123(0:3) = -g(1)*( v23*dv1(0:3) + v12*dv3(0:3) - 2.d0*v31*dv2(0:3) )

  if (vmass/=0.d0) then

     js = (q(0)*j123(0)-q(1)*j123(1)-q(2)*j123(2)-q(3)*j123(3))/vm2

     jvvv(3:6) = j123(0:3)-q(0:3)*js

  else

     jvvv(3:6) = j123(0:3)
     
  end if

  jvvv(3:6) = d * jvvv(3:6)
  
  if (helas_mode==helas_mode_5cwb) then

     j123(0:3) = j123(0:3) &
          + g(2)*dv1(4)*dv2(4)*dv3(0:3) &
          + g(5)*dv2(4)*dv3(4)*dv1(0:3) &
          + g(3)*dv3(4)*dv1(4)*dv2(0:3)

     j123(4) = -(g(7)*v12*dv3(4)+g(4)*v23*dv1(4)+g(6)*v31*dv2(4)) &
          + ci*g(8)*dv1(4)*dv2(4)*dv3(4)

     call define_gauge_dir(q,n)

     nq = n(0)*dble(q(0))-n(1)*dble(q(1))-n(2)*dble(q(2))-n(3)*dble(q(3))

     js1 = (n(0)*j123(0)-n(1)*j123(1)-n(2)*j123(2)-n(3)*j123(3)) / nq

     js2 = (q(0)*j123(0)-q(1)*j123(1)-q(2)*j123(2)-q(3)*j123(3) &
          -dconjg(q(4))*j123(4)) / nq

     jvvv(3:7) = (j123(0:4)-q(0:4)*js1-n(0:4)*js2) * d
     
  endif

end subroutine jvvvxx


==> code/jvvxxx.f90 <==
!
! This subroutine computes an off-shell vector current
! from the three-point gauge boson coupling. 
!
! input:
!       double complex v1(8)   : first  vector          v1
!       double complex v2(8)   : second vector          v2
!       double precision g(7)  : coupling constant
!       double precision vmass : mass  of output vector v
!       double precision vwidth: width of output vector v
!

! output:
!       double complex jvv(8)  : vector current         j^mu(v:v1,v2)
!     
subroutine jvvxxx(v1,v2,g,vmass,vwidth , jvv)

  use helas_params
  use helas_const
  use helas_utils
  
  implicit none

  complex(kind(0.d0)), intent(in) :: v1(ndim_wv),v2(ndim_wv)
  complex(kind(0.d0)), intent(in) :: g(7)
  double precision, intent(in) :: vmass, vwidth
  complex(kind(0.d0)), intent(out) :: jvv(ndim_wv)

  double precision :: p1(0:3),p2(0:3)
  complex(kind(0.d0)) :: q(0:4)
  complex(kind(0.d0)) :: dv1(0:4),dv2(0:4)
  complex(kind(0.d0)) :: j12(0:4),js,d
  complex(kind(0.d0)) :: js1,js2
  complex(kind(0.d0)) :: p23v1,p31v2,p1v1,p1v2,p2v1,p2v2,p3v1,p3v2,v12

  double precision :: nq
  
  double precision :: q2

  double precision :: vm2,m1sq,m2sq

  double precision :: n(0:4)
  double precision :: qabs, qabs2

  complex(kind(0.d0)) :: j12_c1, j12_c2, j12_c3


  jvv(1:2) = v1(1:2)+v2(1:2)

  p1(0) =  dble( v1(1))
  p1(1) =  dble( v1(2))
  p1(2) =  dimag(v1(2))
  p1(3) =  dimag(v1(1))
      
  p2(0) =  dble( v2(1))
  p2(1) =  dble( v2(2))
  p2(2) =  dimag(v2(2))
  p2(3) =  dimag(v2(1))
  
  q(0)  = -dble( jvv(1))
  q(1)  = -dble( jvv(2))
  q(2)  = -dimag(jvv(2))
  q(3)  = -dimag(jvv(1))
  q(4)  = -ci*vmass

  dv1(0:4) = v1(3:7)
  dv2(0:4) = v2(3:7)

  qabs2 = dble(q(1))**2+dble(q(2))**2+dble(q(3))**2
  qabs = sqrt(qabs2)
  q2 = dble(q(0))**2-qabs2
      
  vm2 = vmass**2

  ! V1.V2
  v12 =  dv1(0)*dv2(0) - dv1(1)*dv2(1) - dv1(2)*dv2(2) - dv1(3)*dv2(3)

  ! (p2-p3).V1
  p23v1 =   (p2(0)-q(0))*dv1(0) - (p2(1)-q(1))*dv1(1) &
          - (p2(2)-q(2))*dv1(2) - (p2(3)-q(3))*dv1(3)
  ! (p3-p1).V2
  p31v2 =   (q(0)-p1(0))*dv2(0) - (q(1)-p1(1))*dv2(1) &
          - (q(2)-p1(2))*dv2(2) - (q(3)-p1(3))*dv2(3)
  ! (p2-q).V1
  p23v1 =   (p2(0)-q(0))*dv1(0) - (p2(1)-q(1))*dv1(1) &
          - (p2(2)-q(2))*dv1(2) - (p2(3)-q(3))*dv1(3)
  ! (q-p1).V2
  p31v2 =   (q(0)-p1(0))*dv2(0) - (q(1)-p1(1))*dv2(1) &
          - (q(2)-p1(2))*dv2(2) - (q(3)-p1(3))*dv2(3)

  p1v1 = p1(0)*dv1(0)-p1(1)*dv1(1)-p1(2)*dv1(2)-p1(3)*dv1(3)
  p1v2 = p1(0)*dv2(0)-p1(1)*dv2(1)-p1(2)*dv2(2)-p1(3)*dv2(3)
  p2v1 = p2(0)*dv1(0)-p2(1)*dv1(1)-p2(2)*dv1(2)-p2(3)*dv1(3)
  p2v2 = p2(0)*dv2(0)-p2(1)*dv2(1)-p2(2)*dv2(2)-p2(3)*dv2(3)

  j12(0:3) = -g(1)*((p1(0:3)-p2(0:3))*v12 +p23v1*v2(3:6) +p31v2*v1(3:6))

  call propagator_factor(q2,vmass,vwidth, d)

  m1sq = p1(0)**2-(p1(1)**2+p1(2)**2+p1(3)**2)
  m2sq = p2(0)**2-(p2(1)**2+p2(2)**2+p2(3)**2)
  
  if (vmass/=0.d0) then

     js = -g(1)*(v12*(m2sq-m1sq) + p1v1*p1v2 - p2v1*p2v2)/vm2
 
     jvv(3:6) = (j12(0:3) - q(0:3)*js) * d

  else

     jvv(3:6) = j12(0:3) * d

  end if

  if (helas_mode==helas_mode_psg) then

     if (vmass==0.d0) then

        call define_gauge_dir(q, n)

        nq = n(0)*dble(q(0))-n(1)*dble(q(1))-n(2)*dble(q(2))-n(3)*dble(q(3))
        js1 = (n(0)*j12(0)-n(1)*j12(1)-n(2)*j12(2)-n(3)*j12(3)) / nq
        js2 = (q(0)*j12(0)-q(1)*j12(1)-q(2)*j12(2)-q(3)*j12(3)) / nq
        
        jvv(3:6) = (j12(0:3)-q(0:3)*js1-n(0:3)*js2) * d
        
     endif

  else if (helas_mode==helas_mode_5cwb) then

     p3v1 = q(0)*dv1(0)-q(1)*dv1(1)-q(2)*dv1(2)-q(3)*dv1(3)
     p3v2 = q(0)*dv2(0)-q(1)*dv2(1)-q(2)*dv2(2)-q(3)*dv2(3)

     j12_c1 = g(1)*p31v2-ci*g(3)*dv2(4)
     j12_c2 = g(1)*p23v1-ci*g(2)*dv1(4)
     j12_c3 = g(1)*v12-g(5)*dv1(4)*dv2(4)

     j12(0:3) =  -(j12_c1*dv1(0:3) + j12_c2*dv2(0:3) &
                 + j12_c3*(p1(0:3)-p2(0:3)))

     j12(4) = -ci*(g(4)*v12 - ci*g(6)*p23v1*dv2(4) - ci*g(7)*p31v2*dv1(4))

     call define_gauge_dir(q, n)
     
     nq = n(0)*dble(q(0))-n(1)*dble(q(1))-n(2)*dble(q(2))-n(3)*dble(q(3))

     js1 = (n(0)*j12(0)-n(1)*j12(1)-n(2)*j12(2)-n(3)*j12(3)) / nq
     
     js2 = (q(0)*j12(0)-q(1)*j12(1)-q(2)*j12(2)-q(3)*j12(3) &
          - dconjg(q(4))*j12(4))/nq

     jvv(3:7) = (j12(0:4) - q(0:4)*js1 -n(0:4)*js2) * d

  endif

end subroutine jvvxxx


==> code/spinor_operations.f90 <==
module spinor_operations

  use helas_const
  implicit none

contains

  subroutine spinor_product(fo, fi, gc, js)

    complex(kind(0.d0)), intent(in) :: fo(6), fi(6)
    complex(kind(0.d0)), intent(in) :: gc(2)

    complex(kind(0.d0)), intent(out) :: js(0:3)

    
    js(0) = &
         + gc(1)*( fo(5)*fi(3)+fo(6)*fi(4)) &
         + gc(2)*( fo(3)*fi(5)+fo(4)*fi(6)) 
    js(1) = &
         - gc(1)*( fo(5)*fi(4)+fo(6)*fi(3)) &
         + gc(2)*( fo(3)*fi(6)+fo(4)*fi(5))
    js(2) = ( &
         + gc(1)*( fo(5)*fi(4)-fo(6)*fi(3)) &
         + gc(2)*(-fo(3)*fi(6)+fo(4)*fi(5)) ) * ci
    js(3) = &
         + gc(1)*(-fo(5)*fi(3)+fo(6)*fi(4)) &
         + gc(2)*( fo(3)*fi(5)-fo(4)*fi(6))

    return

  end subroutine spinor_product

  subroutine spinor_product4(fo, fi, yc, js)

    complex(kind(0.d0)), intent(in) :: fo(6), fi(6)
    complex(kind(0.d0)), intent(in) :: yc(2)

    complex(kind(0.d0)), intent(out) :: js(0:4)


    js(4) =  yc(1)*(fo(3)*fi(3)+fo(4)*fi(4)) &
           + yc(2)*(fo(5)*fi(5)+fo(6)*fi(6))

    return

  end subroutine spinor_product4

end module spinor_operations

